G-Elo: Generalization of the Elo algorithm by modelling the discretized margin of victory

In this work we develop a new algorithm for rating of teams (or players) in one-on-one games by exploiting the observed difference of the game-points (such as goals), also known as a margin of victory (MOV). Our objective is to obtain the Elo-style algorithm whose operation is simple to implement and to understand intuitively. This is done in three steps: first, we define the probabilistic model between the teams' skills and the discretized MOV variable: this generalizes the model underpinning the Elo algorithm, where the MOV variable is discretized into three categories (win/loss/draw). Second, with the formal probabilistic model at hand, the optimization required by the maximum likelihood rule is implemented via stochastic gradient; this yields simple on-line equations for the rating updates which are identical in their general form to those characteristic of the Elo algorithm: the main difference lies in the way the scores and the expected scores are defined. Third, we propose a simple method to estimate the coefficients of the model, and thus define the operation of the algorithm; it is done in a closed form using the historical data so the algorithm is tailored to the sport of interest and the coefficients defining its operation are determined in entirely transparent manner. The alternative, optimization-based strategy to find the coefficients is also presented. We show numerical examples based on the results of the association football of the English Premier League and the American football of the National Football League.

==> figures/SGvsElo.m <==
%% find the SG solution and Elo solutions

log10e=log10(exp(1));
ee=1.e-5; %gradient precision

% Gaussian
PHI_G = @(x,sig) qfunc(-x/sig);
PHI_G_prim = @(x,sig) 1/sig* exp( -(x/sig).^2/2 )/sqrt(2*pi);
PHI_G_bis = @(x,sig)  -(x/sig^3).*exp(-(x/sig).^2/2)/sqrt(2*pi);
xi_G = @(x,sig)  PHI_G_prim(x,sig)./ ( PHI_G(x,sig).*PHI_G(-x,sig) );
% Logistic
PHI_L = @(x,sig)  1./(1+10.^(-x./sig));
PHI_L_prim = @(x,sig) 1/(sig*log10e) * 10.^(-x./sig)./(1+10.^(-x./sig)).^2;
PHI_L_bis = @(x,sig) 1/(sig*log10e)^2 * 10.^(-x./sig).*(10.^(-x./sig)-1)./(1+10.^(-x./sig)).^3;
xi_L = @(x,sig)  PHI_L_prim(x,sig)./ ( PHI_L(x,sig).* PHI_L(-x,sig) );

% Laplace
PHI_Lap = @(x,sig)  0.5*exp(x/sig).*(x<0) + (1-0.5*exp(-x/sig)).*(x>=0);
%PHI_prim = @(x) 0.5*exp(-abs(x));
%PHI_bis = @(x) -0.5*sign(x).*exp(-abs(x));


DATA_MODEL='Gauss', %'Logistic';'Gauss', 'Laplace'

sig_model=1;

%theta_0 =[0 0.5 2 2.2]';% Gauss
theta_0 =[0 0.2 0.5 5 5.2 5.5]';% Logistic

M=length(theta_0);

% x12= [1 -1 0]';
% x13= [1 0 -1]';
% x23= [0 1 -1]';
% X = [x12 x13 x23];

%%% find all possible matches
X=[];
for m=1:M-1
    xx= [zeros(m-1,M-m); ones(1,M-m); -eye(M-m)];
    X=[X, xx ];
end
v0 = X'*theta_0; % all possible differences

switch DATA_MODEL
    case 'Gauss'
        p_ij= PHI_G(v0, sig_model);  %%% Gaussian data
        C = PHI_G( theta_0-theta_0', sig_model );
    case 'Logistic'
        p_ij= PHI_L(v0, sig_model);  %%% logistic data
        C = PHI_L( theta_0-theta_0', sig_model );
    case 'Laplace'
        p_ij= PHI_Lap(v0, sig_model);  %%% Laplace data
        C = PHI_Lap( theta_0-theta_0', sig_model );
end
%p_ij'
J_opt = -(  p_ij'*log(p_ij) + (1-p_ij)'*log(1-p_ij) )/M


It_max=1.e+4;

%%% Gaussian fit
if 0
    sig_G = 600;
    theta = 1000+zeros(M,1)*0; %sig_G/sig_model;
    %s= theta;
    mu=300;
    it=1;
    J_G = zeros(It_max,1);
    
    while 1
        v= X'*theta;
        J_G(it)= -(  p_ij'*log(PHI_G(v, sig_G)) + (1-p_ij)'*log(PHI_G(-v, sig_G)) )/M;
        
        grad = -X*( ( p_ij - PHI_G(v, sig_G) ).*xi_G(v, sig_G) );
        d = grad - (sum(grad))/M;
        theta = theta - mu*d;
        
        %%%%
        it = it+1;
        if it>It_max %|| norm(grad)<ee,
            theta_G = theta;
            v=X'*theta;
            J_G_est= -(  p_ij'*log(PHI_G(v, sig_G)) + (1-p_ij)'*log(PHI_G(-v, sig_G)) )/M
            PHI_G( v, sig_G)'
            break;
        end
    end
    
    %%%% Hessian
    dS= theta - theta';
    PHI_val=PHI_G(dS, sig_G);
    g_fun = PHI_G_prim(dS, sig_G)./PHI_val;
    h_func = PHI_G_bis(dS, sig_G)./PHI_val - g_fun.^2;
    B = C.*h_func;
    H = ( B + B') - diag(sum(B+B',1),0);  %% Hessian
    %%%%%%%
    [Q,LL]=eig(H); diag(LL)'
end

%%% Logistic fit
if 1
    sig_L = 600;
    
    theta = 1000+zeros(M,1)*0; %sig_G/sig_model;
    mu=40;
    it=1;
    J_L = zeros(It_max,1);
    
    while 1
        % new
        v= X'*theta;
        J_L(it)= -(  p_ij'*log(PHI_L(v, sig_L)) + (1-p_ij)'*log(PHI_L(-v, sig_L)) )/M;
        
        grad = -X*( ( p_ij - PHI_L(v, sig_L) ) );
        d = grad - (sum(grad))/M;
        theta = theta - mu*d;
        
        %%%%
        it = it+1;
        if it>It_max %|| norm(grad)<ee
            theta_L = theta;
            v=X'*theta;
            J_L_est= -(  p_ij'*log(PHI_L(v, sig_L)) + (1-p_ij)'*log(PHI_L(-v, sig_L)) )/M
            %PHI_L( v, sig_L)'
            break;
        end
    end
    %%%% Hessian
    dS= theta - theta';
    PHI_val=PHI_L(dS, sig_G);
    g_fun = PHI_L_prim(dS, sig_G)./PHI_val;
    h_func = PHI_L_bis(dS, sig_G)./PHI_val - g_fun.^2;
    B = C.*h_func;
    H = ( B + B') - diag(sum(B+B',1),0);  %% Hessian
    %%%%%%%
    [Q,LL]=eig(H); diag(LL)';
end

%%% Elo fit
if 1
    sig_L = 600;
    
    theta = 1000+zeros(M,1)*0; %sig_G/sig_model;
    mu=40;
    it=1;
    J_Elo = zeros(It_max,1);
    
    while 1
        % new
        v= X'*theta;
        J_Elo(it)=  -(  p_ij'*log(PHI_G(v, sig_G)) + (1-p_ij)'*log(PHI_G(-v, sig_G)) )/M;
        grad = -X*( ( p_ij - PHI_G(v, sig_G) ) ) ;
        d = grad - (sum(grad))/M;
        theta = theta - mu*d;
        
        %%%%
        it = it+1;
        if it>It_max %|| norm(grad)<ee
            theta_Elo = theta;
            v=X'*theta;
            J_Elo_est = -(  p_ij'*log(PHI_G(v, sig_G)) + (1-p_ij)'*log(PHI_G(-v, sig_G)) )/M
            %PHI_G( v, sig_G )'
            break;
        end
    end
end
plot([J_L J_Elo])


==> figures/show_gradient.m <==
% show non-linear function in the gradient algorithm


close all

log10e=log10(exp(1));

%case 1 %% Gaussian
PHI_G = @(x,sig) qfunc(-x/sig);
PHI_G_prim = @(x,sig) 1/sig* exp( -(x/sig).^2/2 )/sqrt(2*pi);
PHI_G_bis = @(x,sig) -x/(sig^3) .*exp(-(x/sig).^2/2)/sqrt(2*pi);
psi_G     = @(x,sig) PHI_G_prim(x,sig) ./ PHI_G(x,sig);
% case 2 %% Logistic
PHI_L = @(x,sig)  1./(1+10.^(-x./sig));
PHI_L_prim = @(x,sig) 1/(sig*log10e) * 10.^(-x./sig)./(1+10.^(-x./sig)).^2;
PHI_L_bis = @(x,sig) 1/(sig*log10e)^2 * 10.^(-x./sig).*(10.^(-x./sig)-1)./(1+10.^(-x./sig)).^3;
psi_L     = @(x,sig) PHI_L_prim(x,sig) ./ PHI_L(x,sig);

figure(1)
sig=2;
sigL = sig*sqrt(pi/8)*log(10);
tt=linspace(-3,3,1000)'*sig;
ii=(1:100:length(tt)-100)';

% Gauss
%% PHI(x)
h1=plot(tt, PHI_G(tt,sig),'-m' );hold('on')
plot(tt(ii),PHI_G(tt(ii),sig),'xm')
%% XI(x) 
h2=plot(tt, PHI_G_prim(tt,sig)./ (PHI_G( tt,sig).*PHI_G( -tt,sig)) ,'--m');
plot(tt(ii), PHI_G_prim(tt(ii),sig)./ (PHI_G( tt(ii),sig).*PHI_G( -tt(ii),sig)) ,'xm');
%plot(tt, abs(tt)/sig^2,'--r' )
%% r(x)
h3=plot(tt, -PHI_G_bis(tt,sig)./PHI_G( tt,sig)+(psi_G(tt,sig)).^2   ,'-.m' );
plot(tt(ii), -PHI_G_bis(tt(ii),sig)./PHI_G( tt(ii),sig)+(psi_G(tt(ii),sig)).^2   ,'xm' );
%plot(tt, -PHI_G_bis(-tt,sig)./PHI_G( -tt,sig)+(psi_G(-tt,sig)).^2   ,'-.m' )

%% Logistic
plot(tt, PHI_L( tt, sigL ),'-g' )
plot(tt, 1/(sigL*log10e)*ones(size(tt)), 'g--')
plot(tt, -PHI_L_bis(tt,sigL)./PHI_L( tt,sigL) +(psi_L(tt,sigL) ).^2   ,'-.g' )
% markers
ii2=ii+50;
plot(tt(ii2), PHI_L( tt(ii2), sigL ),'og' )
plot(tt(ii2), 1/(sigL*log10e)*ones(size(tt(ii2))), 'og')
plot(tt(ii2), -PHI_L_bis(tt(ii2),sigL)./PHI_L( tt(ii2),sigL) +(psi_L(tt(ii2),sigL) ).^2   ,'og' )
%plot(tt, PHI_L_prim(tt,sigL)/(sigL*log10e)  ,'gx' )

legend([h1,h2, h3],{'Phi','xi','psi.pr'},'FontSize',20)
grid on
axis([-3*sig 3*sig 0 1.4])
set(gca,'FontSize',12)
% figure(2)
% zz=linspace(1,2,100)';
% for kz=1:length(zz)
% sigL = sig*zz( kz );
% vv(kz,1)=norm(PHI_G(tt,sig)-PHI_L(tt,sigL))^2;
% end
% plot(zz, vv)
%  
% % plot(tt, -PHI_bis(tt,sig)./PHI(tt,sig)+(PHI_prim(tt,sig)./PHI(tt,sig)).^2, C_line),hold('on')
% 
% % probabiblities for W-L-D
% % plot(tt, [PHI(tt).^2 PHI(-tt).^2 2*(PHI(tt).*PHI(-tt)) ] , C_line ),hold('on')
% 
% figure(1),
% ttt=linspace(min(tt),0,10)';
% plot(ttt,[abs(ttt)  abs(ttt)+1./abs(ttt)],'r--')
% grid on

fname='gradient';
print('-depsc','-r400',['./',fname,'.eps'])

% figure(2), grid on
% fname='hessian';
% print('-depsc','-r400',['./',fname,'.eps'])
%
% tt=linspace(-10,10,1000)';
% figure(3)
% xi_N= exp(-tt.^2/2)/sqrt(2*pi) ./ ( qfunc(-tt).*qfunc(tt) );
% psi_L= 1./(1+exp(tt));
% plot( tt, [xi_N abs(tt)])

